Neural Directional Encoding for Efficient and Accurate View-Dependent Appearance Modeling

Novel-view synthesis of specular objects like shiny metals or glossy paints remains a significant challenge. Not only the glossy appearance but also global illumination effects, including reflections of other objects in the environment, are critical components to faithfully reproduce a scene. In this paper, we present Neural Directional Encoding (NDE), a view-dependent appearance encoding of neural radiance fields (NeRF) for rendering specular objects. NDE transfers the concept of feature-grid-based spatial encoding to the angular domain, significantly improving the ability to model high-frequency angular signals. In contrast to previous methods that use encoding functions with only angular input, we additionally cone-trace spatial features to obtain a spatially varying directional encoding, which addresses the challenging interreflection effects. Extensive experiments on both synthetic and real datasets show that a NeRF model with NDE (1) outperforms the state of the art on view synthesis of specular objects, and (2) works with small networks to allow fast (real-time) inference. The project webpage and source code are available at: \url{https://lwwu2.github.io/nde/}.

==> images/run.py <==
import numpy as np

from PIL import Image 

from glob import glob

# read all png files, and convert them to jpg files
for file in glob('*.png'):
    print(file)
    img = Image.open(file)
    # img = img.convert('RGB')

    # change to white background if RGBA
    if img.mode == 'RGBA':
        background = Image.new("RGB", img.size, (255, 255, 255))
        background.paste(img, mask=img.split()[3])
        img = background
    

    img = img.convert('RGB')
    # img.save(file.replace('png', 'jpg'))
    # save to jpg with quality 95

    img.save(file.replace('png', 'jpg'), quality=95)

